State-of-The-Art Sparse Direct Solvers

In this chapter we will give an insight into modern sparse elimination methods. These are driven by a preprocessing phase based on combinatorial algorithms which improve diagonal dominance, reduce fill-in, and improve concurrency to allow for parallel treatment. Moreover, these methods detect dense submatrices which can be handled by dense matrix kernels based on multithreaded level-3 BLAS. We will demonstrate for problems arising from circuit simulation, how the improvements in recent years have advanced direct solution methods significantly.

==> compute_pattern.m <==
function reachable=compute_pattern(A)

n=size(A,1);
parent = etree(A);

% set of reachable nodes from a single node
reachable=cell(1,n);
for j=1:n
    reachable{j}=[];
end % for j

for j=1:n
    % 1. new nodes reachable via G(A)
    I=find(A(:,j)); I=I(find(I>j));
    % 2. build union with existing nodes >j inherited from its descendants
    reachable{j}=union(reachable{j},I); if size(reachable{j},2)>1, reachable{j}=reachable{j}'; end
    % 3. move reachable node to its parent node in the elimination tree
    p=parent(j);
    if p>0
       reachable{p}=union(reachable{p},reachable{j}(find(reachable{j}>p))); 
    end % if
end % for j



==> compute_supernode.m <==
function [reachable,blocksize]=compute_supernode(A)

n=size(A,1);
parent=etree(A);

% set of reachable nodes from a single node
reachable=cell(1,n);
for j=1:n
    reachable{j}=[];
end % for j

nblocks=0;
for j=1:n
    % 1. new nodes reachable via G(A)
    I=find(A(:,j)); I=I(find(I>j));
    % 2. build union with existing nodes >j inherited from its descendants
    reachable{j}=union(reachable{j},I); if size(reachable{j},2)>1, reachable{j}=reachable{j}'; end
    r=length(reachable{j});
    
    % number of entries fits with its child
    if j>1 && j==parent(j-1) && blocksize(nblocks)+r==l
       blocksize(nblocks)=blocksize(nblocks)+1;
    else
       % terminate current supernode and start a new one
       nblocks=nblocks+1;
       blocksize(nblocks)=1;
       l=r;
    end % if-else

    % 3. move reachable node to its parent node in the elimination tree
    p=parent(j);
    if p>0
       reachable{p}=union(reachable{p},reachable{j}(find(reachable{j}>p))); 
    end % if
end % for j



==> compute_supernode2.m <==
function blocksize=compute_supernode2(A)
% blocksize=compute_supernode2(A)

n=size(A,1);
parent=etree(A);

% set of reachable nodes from a single node
reachable=cell(1,n);
for j=1:n
    reachable{j}=[];
end % for j
% indicator array to check mark when the set of reachable nodes
% were inherited from descendents with identical set of reachable nodes
shifted=ones(1,n);
% if they reachable nodes are simply shifted then they might include some
% left-over indices i<=j for any node j. If they are removed we check mark this
% set as consistent
consistent=zeros(1,n);

nblocks=0;
for j=1:n
    % 1. new nodes reachable via G(A)
    I=find(A(:,j)); I=I(find(I>j));
    % 2. build union with existing nodes >j inherited from its descendants
    if ~consistent(j)
       % so far, reachable{j} was passed from a single descendent to its parent
       % without being touched, therefore we may have some obsolete left-overs
       % of indices i<=j which are not needed anymore.
       % We thus compress reachable{j} and unite it with I
       reachable{j}=union(reachable{j}(find(reachable{j}>j)),I);
       consistent(j)=1;
    else
       % We simply need to unite a consistent reachable{j} with I
       reachable{j}=union(reachable{j},I);
    end % if-else
    if size(reachable{j},2)>1, reachable{j}=reachable{j}'; end
    r=length(reachable{j});

    % number of entries fits with its child
    if j>1 && j==parent(j-1) && blocksize(nblocks)+r==l
       blocksize(nblocks)=blocksize(nblocks)+1;
    else
       % terminate current supernode and start a new one
       nblocks=nblocks+1;
       blocksize(nblocks)=1;
       l=r;
    end % if-else

    % 3. move reachable nodes from j to its parent node p in the elimination tree
    p=parent(j);
    if p>0 
       if ~isempty(reachable{p})
	  J=reachable{j}(find(reachable{j}>p));
	  if ~consistent(p)
	     % compress reachable{p} to make it now consistent such that all
	     % entries are greater than p and unite it with compressed reachable{j} 
	     K=reachable{p}(find(reachable{p}>p));
	     consistent(p)=1;
	  else
	     % unite a consistent reachable{p} with compressed reachable{j} 
	     K=reachable{p};
	  end
	  reachable{p}=union(K,J);    
	  
	  % check whether K and J differ. In this case at least two children of
	  % p yield different reachable ancestors
	  if length(K)~=length(J) || length(reachable{p})~=length(K)
	     shifted(p)=0;
	  end % if
       else % simply shift reachable set from j to its parent p
	  reachable{p}=reachable{j};    
	  consistent(p)=0;
       end % if
    end % if
    reachable{j}=[];
end % for j


==> compute_supernode3.m <==
function blocksize=compute_supernode3(A)
% blocksize=compute_supernode3(A)

n=size(A,1);
parent=etree(A);

% set of reachable nodes from a single node
reachable=cell(1,n);
for j=1:n
    reachable{j}=[];
end % for j
% indicator array to check mark when the set of reachable nodes
% were inherited from descendents with identical set of reachable nodes
shifted=ones(1,n);
% if they reachable nodes are simply shifted then they might include some
% left-over indices i<=j for any node j. If they are removed we check mark this
% set as consistent
consistent=zeros(1,n);

% check mark arry in order to avoid that the cell array of reachable nodes has
% be made consistent when we are inside a supernode. In this case there is an
% easier way to check the supernodal property
idx=zeros(1,n);
idxpos=zeros(1,n);
l=0;

nblocks=0;
% count how often cheap cases occur
cnt1=0;
cnt2=0;
for j=1:n
    % 1. new nodes reachable via G(A)
    I=find(A(:,j)); I=I(find(I>j));
    % 2. build union with existing nodes >j inherited from its descendants

    % check special case inside a supernode
    if j>1 && j==parent(j-1) && shifted(j)
       cnt1=cnt1+1;
       % so far, reachable{j} was passed from descendents to its parent
       % with equal reachable nodes.
       % In order to find out whether we are still inside a supernode it
       % suffices to check if the new neighbor set I is a subset of the set of 
       % reachable nodes
       cont_supernode=(isempty(I) || min(idxpos(I))~=0);
       % no matter whether reachable{j} is consistent or not, we remain inside
       % the supernode and its consistent size r can be drawn from the
       % difference of l and blocksize(nblocks)
       if cont_supernode
	  r=l-blocksize(nblocks);
       end
    else 
       cont_supernode=0;
    end % if-else
  
    % no special case or supernode terminated
    if ~cont_supernode
       if ~consistent(j)
	  % We need to make consistent reachable{j} consisten and unite it with I
	  reachable{j}=union(reachable{j}(find(reachable{j}>j)),I);
	  consistent(j)=1;
       else
	  % We simply need to unite a consistent reachable{j} with I
	  reachable{j}=union(reachable{j},I);
       end
       r=length(reachable{j});
       if size(reachable{j},2)>1, reachable{j}=reachable{j}'; end
    end

    % number of entries fits with its child
    if j>1 && j==parent(j-1) && blocksize(nblocks)+r==l
       blocksize(nblocks)=blocksize(nblocks)+1;
    else
       % terminate current supernode and start a new one

       % clear check mark array
       idxpos(idx(1:l))=0;
       
       nblocks=nblocks+1;
       blocksize(nblocks)=1;
       l=r;
       % re-init check mark array
       idxpos(reachable{j})=1:l;
       idx(1:l)=reachable{j};
    end % if-else

    % 3. move reachable node to its parent node in the elimination tree
    p=parent(j);
    if p>0 
       if ~isempty(reachable{p})
	  J=reachable{j}(find(reachable{j}>p));
	  if ~consistent(p)
	     % compress reachable{p} to make it now consistent such that all
	     % entries are greater than p and unite it with compressed reachable{j} 
	     K=reachable{p}(find(reachable{p}>p));
	     consistent(p)=1;
	  else
	     % unite a consistent reachable{p} with compressed reachable{j} 
	     K=reachable{p};
	  end
	  reachable{p}=union(K,J);    

	  % check whether K and J differ. In this case at least two children of
	  % p yield different reachable ancestors
	  if length(K)~=length(J) || length(reachable{p})~=length(K)
	     shifted(p)=0;
	  end % if
       else % simply shift reachable set from j to its parent p
	  cnt2=cnt2+1;
	  reachable{p}=reachable{j};    
	  consistent(p)=0;
       end % if
    end % if
    reachable{j}=[];
end % for j
cnt1, cnt2


==> myetree.m <==
function p=myetree(A)
% p=myetree(A)

n=size(A,1);

p=zeros(1,n);
a=zeros(1,n);
for k=2:n
    I=find(A(:,k));
    I=I(find(I<k));
    for i=I'
        while i~=0 && i<k
	      j=a(i);
	      a(i)=k;
	      if j==0
		 p(i)=k;
              end % if
	      i=j;
	end % while
    end % for i
end % for k



==> myetreex.m <==
function p=myetreex(A)
% p=myetreex(A)

n=size(A,1);

p=zeros(1,n);
for k=2:n
    I=find(A(:,k));
    I=I(find(I<k));
    for i=I'
        while i~=0 && i<k
	      j=p(i);
	      if j==0
		 p(i)=k;
              end % if
	      i=j;
	end % while
    end % for i
end % for k



==> plot_blockstructure.m <==
% 2D discrete Laplacian operator
n=10;
T=spdiags(ones(n,1)*[-1 2 -1],-1:1,n,n);
A=kron(speye(n),T)+kron(T,speye(n));

p=symamd(A);
A=A(p,p);

figure(1);
etreeplot(A);



L=chol(A,'lower');
[reachable,blocksize]=compute_supernode(A);
n=size(A,1);
figure(2);
spy(L);
hold on;

k=0;
for i=1:length(blocksize)-1
    bs=blocksize(i);
    k=k+bs;
    plot([k k],[k k+n],'-r');
end % for i
hold off;

